Optimal design of chemoepitaxial guideposts for directed self-assembly of block copolymer systems using an inexact-Newton algorithm

Directed self-assembly (DSA) of block-copolymers (BCPs) is one of the most promising developments in the cost-effective production of nanoscale devices. The process makes use of the natural tendency for BCP mixtures to form nanoscale structures upon phase separation. The phase separation can be directed through the use of chemically patterned substrates to promote the formation of morphologies that are essential to the production of semiconductor devices. Moreover, the design of substrate pattern can formulated as an optimization problem for which we seek optimal substrate designs that effectively produce given target morphologies. In this paper, we adopt a phase field model given by a nonlocal Cahn--Hilliard partial differential equation (PDE) based on the minimization of the Ohta--Kawasaki free energy, and present an efficient PDE-constrained optimization framework for the optimal design problem. The design variables are the locations of circular- or strip-shaped guiding posts that are used to model the substrate chemical pattern. To solve the ensuing optimization problem, we propose a variant of an inexact Newton conjugate gradient algorithm tailored to this problem. We demonstrate the effectiveness of our computational strategy on numerical examples that span a range of target morphologies. Owing to our second-order optimizer and fast state solver, the numerical results demonstrate five orders of magnitude reduction in computational cost over previous work. The efficiency of our framework and the fast convergence of our optimization algorithm enable us to rapidly solve the optimal design problem in not only two, but also three spatial dimensions.

==> figures_pdf/bend/crop.sh <==
for item in *.png; do
    convert -trim ${item} ${item}
done;


==> figures_pdf/convert_pdf.py <==
import glob
import os

# subdirs = ['bend', 'differentiability', 'examples',
        # 'jog3d', 'junction2d', 'junction3d', 'strip_results']
subdirs = ['bend']
# mode = "clean"
mode = "run"
for subdir in subdirs:
    fullnames = glob.glob('%s/*.png'%(subdir))
    for fullname in fullnames:
        name = fullname[:-4]
        print(name)
        if mode == "clean":
            os.system('rm %s.pdf' %(name))
        else:
            os.system('convert %s.png %s.pdf' %(name, name))
    


==> figures_pdf/junction2d/crop.sh <==
for item in *.png; do
    convert -trim ${item} ${item}
done;

